Recent Advances on the Graph Isomorphism Problem

We give an overview of recent advances on the graph isomorphism problem. Our main focus will be on Babai's quasi-polynomial time isomorphism test and subsequent developments that led to the design of isomorphism algorithms with a quasi-polynomial parameterized running time of the from $n^{\text{polylog}(k)}$, where $k$ is a graph parameter such as the maximum degree. A second focus will be the combinatorial Weisfeiler-Leman algorithm.

==> Figures/graph_drawing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Shrikhande Graph"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G = nx.Graph()\n",
    "\n",
    "for i in range(4):\n",
    "    for j in range(4):\n",
    "        G.add_node((i,j))\n",
    "\n",
    "for i in range(4):\n",
    "    for j in range(4):\n",
    "        k = (i+1)%4\n",
    "        l = (j+1)%4\n",
    "        G.add_edge((i,j),(k,j))\n",
    "        G.add_edge((i,j),(i,l))\n",
    "        G.add_edge((i,j),(k,l))\n",
    "\n",
    "\n",
    "nx.draw_shell(G,node_size=200,node_color=\"lightgray\",edgecolors=\"black\",linewidths=1.5,width=1.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Line Graph of $K_{4,4}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G = nx.Graph()\n",
    "\n",
    "for i in range(4):\n",
    "    for j in range(4):\n",
    "        G.add_node((i,j))\n",
    "\n",
    "for i in range(4):\n",
    "    for j in range(4):\n",
    "        for k in range(4):\n",
    "            if k != j:\n",
    "                G.add_edge((i,j),(i,k))\n",
    "            if k != i:\n",
    "                G.add_edge((i,j),(k,j))\n",
    "\n",
    "nx.draw_shell(G,node_size=200,node_color=\"lightgray\",edgecolors=\"black\",linewidths=1.5,width=1.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

